SandCell: Sandboxing Rust Beyond Unsafe Code

Rust is a modern systems programming language that ensures memory safety by enforcing ownership and borrowing rules at compile time. While the unsafe keyword allows programmers to bypass these restrictions, it introduces significant risks. Various approaches for isolating unsafe code to protect safe Rust from vulnerabilities have been proposed, yet these methods provide only fixed isolation boundaries and do not accommodate expressive policies that require sandboxing both safe and unsafe code. This paper presents SandCell for flexible and lightweight isolation in Rust by leveraging existing syntactic boundaries. SandCell allows programmers to specify which components to sandbox with minimal annotation effort, enabling fine-grained control over isolation. The system also introduces novel techniques to minimize overhead when transferring data between sandboxes. Our evaluation demonstrates SandCell's effectiveness in preventing vulnerabilities across various Rust applications while maintaining reasonable performance overheads.

==> d2/compile.sh <==
# Compile all d2 files to ../fig

for file in *; do
  if [ "${file##*.}" = "d2" ]; then
    filename="${file%.*}"
    d2 "$filename".d2 -t 101 -l elk ../fig/asset/"$filename".pdf
  fi
done

